Intensity mapping with neutral hydrogen and the Hidden Valley simulations

This paper introduces the Hidden Valley simulations, a set of trillion-particle N-body simulations in gigaparsec volumes aimed at intensity mapping science. We present details of the simulations and their convergence, then specialize to the study of 21-cm fluctuations between redshifts 2 and 6. Neutral hydrogen is assigned to halos using three prescriptions, and we investigate the clustering in real and redshift-space at the 2-point level. In common with earlier work we find the bias of HI increases from near 2 at z = 2 to 4 at z = 6, becoming more scale dependent at high z. The level of scale-dependence and decorrelation with the matter field are as predicted by perturbation theory. Due to the low mass of the hosting halos, the impact of fingers of god is small on the range relevant for proposed 21-cm instruments. We show that baryon acoustic oscillations and redshift-space distortions could be well measured by such instruments. Taking advantage of the large simulation volume, we assess the impact of fluctuations in the ultraviolet background, which change HI clustering primarily at large scales.

==> scripts/plot_bao.py <==
#!/usr/bin/env python3
#
# Plots the power spectra and Fourier-space biases for the HI.
#
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import LSQUnivariateSpline as Spline
from scipy.signal import savgol_filter











def make_bao_plot():
    """Does the work of making the BAO figure."""
    zlist = [2.0,3.0,4.0,5.0,6.0]
    clist = ['b','c','g','m','r']
    # Now make the figure.
    fig,ax = plt.subplots(1,2,figsize=(6,3.0),sharey=True)
    ii,jj  = 0,0
    for zz,col in zip(zlist,clist):
        # Read the data from file.
        aa  = 1.0/(1.0+zz)
        pkd = np.loadtxt("HI_pks_1d_{:06.4f}.txt".format(aa))
        # Now read linear theory and put it on the same grid -- currently
        # not accounting for finite bin width.
        lin = np.loadtxt("pklin_{:06.4f}.txt".format(aa))
        lin = np.interp(pkd[:,0],lin[:,0],lin[:,1])
        # Take out the broad band.
        if False: # Use smoothing spline as broad-band/no-wiggle.
            knots=np.arange(0.05,0.5,0.05)
            ss  = Spline(pkd[:,0],pkd[:,1],t=knots)
            rat = pkd[:,1]/ss(pkd[:,0])
        else:	# Use Savitsky-Golay filter for no-wiggle.
            ss  = savgol_filter(pkd[:,1],7,polyorder=2)
            rat = pkd[:,1]/ss
        ax[ii].plot(pkd[:,0],rat+0.2*(jj//2),col+'-',\
                    label="$z={:.1f}$".format(zz))
        if False: # Use smoothing spline as broad-band/no-wiggle.
            ss  = Spline(pkd[:,0],lin,t=knots)
            rat = lin/ss(pkd[:,0])
        else:	# Use Savitsky-Golay filter for no-wiggle.
            ss  = savgol_filter(lin,7,polyorder=2)
            rat = lin/ss
        ax[ii].plot(pkd[:,0],rat+0.2*(jj//2),col+':')
        ii = (ii+1)%2
        jj =  jj+1
    # Tidy up the plot.
    for ii in range(ax.size):
        ax[ii].legend(ncol=2,framealpha=0.5)
        ax[ii].set_xlim(0.05,0.4)
        ax[ii].set_ylim(0.75,1.5)
        ax[ii].set_xscale('linear')
        ax[ii].set_yscale('linear')
    # Put on some more labels.
    ax[0].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[1].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[0].set_ylabel(r'$P(k)/P_{\rm nw}(k)$+offset')
    # and finish up.
    plt.tight_layout()
    plt.savefig('HI_bao.pdf')
    #







if __name__=="__main__":
    make_bao_plot()
    #


==> scripts/plot_calib.py <==
#!/usr/bin/env python3
#
# Plots OmHI vs. z, with observational data.
#
import numpy as np
import matplotlib.pyplot as plt
from   scipy.interpolate import InterpolatedUnivariateSpline as Spline






def make_calib_plot():
    """Does the work of making the calibration figure."""
    # Now make the figure.
    fig,ax = plt.subplots(1,2,figsize=(6,2.5))
    # The left hand panel is DLA bias vs. redshift.
    bDLA = np.loadtxt("boss_bDLA.txt")
    ax[0].errorbar(bDLA[:,0],bDLA[:,1],yerr=bDLA[:,2],fmt='o')
    ax[0].fill_between([1.5,3.5],[1.99-0.11,1.99-0.11],\
                                 [1.99+0.11,1.99+0.11],\
                       color='lightgrey',alpha=0.5)
    # The N-body results.
    bb = np.loadtxt("HI_bias_vs_z_fid.txt")
    ax[0].plot(bb[:,0],bb[:,2],'md')
    ss = Spline(bb[::-1,0],bb[::-1,2])
    ax[0].plot(np.linspace(1.5,3.5,100),ss(np.linspace(1.5,3.5,100)),'m--')
    #
    ax[0].set_xlabel(r'$z$')
    ax[0].set_ylabel(r'$b_{DLA}(z)$')
    # Tidy up.
    ax[0].set_xlim(1.95,3.25)
    ax[0].set_ylim(1,3)
    ax[0].set_xscale('linear')
    ax[0].set_yscale('linear')
    # The right hand panel is OmegaHI vs. z.
    # Read in the data and convert to "normal" OmegaHI convention.
    dd = np.loadtxt("omega_HI_obs.txt")
    Ez = np.sqrt( 0.3*(1+dd[:,0])**3+0.7 )
    ax[1].errorbar(dd[:,0],1e-3*dd[:,1]/Ez**2,yerr=1e-3*dd[:,2]/Ez**2,\
                fmt='s',mfc='None')
    # Plot the fit line.
    zz = np.linspace(0,7,100)
    Ez = np.sqrt( 0.3*(1+zz)**3+0.7 )
    ax[1].plot(zz,4e-4*(1+zz)**0.6/Ez**2,'k-')
    # Now plot the simulation points.
    dd = np.loadtxt("omega_HI_sim.txt")
    ######################dd[:,1] *= 3e5*(1+(3.5/dd[:,0])**6) / 2e9
    ax[1].plot(dd[:,0],dd[:,1],'md')
    ss = Spline(dd[:,0],dd[:,1])
    ax[1].plot(np.linspace(2,6,100),ss(np.linspace(2,6,100)),'m--')
    # Tidy up the plot.
    ax[1].set_xlim(1,6.25)
    ax[1].set_ylim(4e-6,3e-4)
    ax[1].set_xscale('linear')
    ax[1].set_yscale('log')
    # Put on some more labels.
    ax[1].set_xlabel(r'$z$')
    ax[1].set_ylabel(r'$\Omega_{HI}$')
    # and finish up.
    plt.tight_layout()
    plt.savefig('calib.pdf')
    #











if __name__=="__main__":
    make_calib_plot()
    #


==> scripts/plot_pkbk.py <==
#!/usr/bin/env python3
#
# Plots the power spectra and Fourier-space biases for the HI.
#
import numpy as np
import matplotlib.pyplot as plt





def make_pkr_plot():
    """Does the work of making the real-space P(k) figure."""
    zlist = [2.00,2.50,3.00,4.00,5.00,6.00]
    blist = [1.91,2.02,2.18,2.60,3.10,3.66]
    # Now make the figure.
    fig,ax = plt.subplots(3,2,figsize=(7,5),sharex=True,sharey=True)
    for ix in range(ax.shape[0]):
        for iy in range(ax.shape[1]):
            ii = ix*ax.shape[1] + iy
            zz = zlist[ii]
            aa = 1.0/(1.0+zz)
            bb = blist[ii]
            # Plot the data, Pmm, Phm, Phh
            pkd = np.loadtxt("HI_bias_{:06.4f}.txt".format(aa))[1:,:]
            pkm = pkd[:,3]
            pkh = pkd[:,3] * pkd[:,2]**2
            pkx = pkd[:,3] * pkd[:,1]
            ax[ix,iy].plot(pkd[:,0],pkh,'b-',alpha=0.75)
            ax[ix,iy].plot(pkd[:,0],pkx,'c-',alpha=0.75)
            ax[ix,iy].plot(pkd[:,0],pkm,'k-',alpha=0.75)
            # and the linear theory counterparts.
            pk = np.loadtxt("pklin_{:6.4f}.txt".format(aa))
            ax[ix,iy].plot(pk[:,0],bb**2*pk[:,1],'b:')
            ax[ix,iy].plot(pk[:,0],bb**1*pk[:,1],'c:')
            ax[ix,iy].plot(pk[:,0], 1**2*pk[:,1],'k:')
            # put on a marker for knl.
            knl = 1.0/np.sqrt(np.trapz(pk[:,1],x=pk[:,0])/6./np.pi**2)
            ax[ix,iy].plot([knl,knl],[1e-10,1e10],':',color='darkgrey')
            ax[ix,iy].text(1.1*knl,1e4,r'$k_{\rm nl}$',color='darkgrey',\
                           ha='left',va='center')
            # Tidy up the plot.
            ax[ix,iy].set_xlim(0.02,2.0)
            ax[ix,iy].set_ylim(3.0,3e4)
            ax[ix,iy].set_xscale('log')
            ax[ix,iy].set_yscale('log')
            ax[ix,iy].text(0.025,5.,"$z={:.1f}$".format(zz))
            #
    # Put on some more labels.
    ax[2,0].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[2,1].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[0,0].set_ylabel(r'$P(k)\quad [h^{-3}{\rm Mpc}^3]$')
    ax[1,0].set_ylabel(r'$P(k)\quad [h^{-3}{\rm Mpc}^3]$')
    ax[2,0].set_ylabel(r'$P(k)\quad [h^{-3}{\rm Mpc}^3]$')
    # and finish up.
    plt.tight_layout()
    plt.savefig('HI_pkr.pdf')
    #




def make_pks_plot():
    """Does the work of making the redshift-space P(k) figure."""
    zlist = [2.00,2.50,3.00,4.00,5.00,6.00]
    blist = [1.91,2.02,2.18,2.60,3.10,3.66]
    mcols = ['b','c','m','r']	# Colors for each mu bin.
    # Now make the figure.
    fig,ax = plt.subplots(3,2,figsize=(7,5),sharex=True,sharey=True)
    for ix in range(ax.shape[0]):
        for iy in range(ax.shape[1]):
            ii = ix*ax.shape[1] + iy
            zz = zlist[ii]
            aa = 1.0/(1.0+zz)
            bb = blist[ii]
            ff = (0.31/(0.31+0.69*aa**3))**0.55
            # Plot the data, Pmm, Phm, Phh
            pkd = np.loadtxt("HI_pks_mu_{:06.4f}.txt".format(aa))[1:,:]
            for i in range(len(mcols)):
                mumin,mumax = float(i)/len(mcols),float(i+1)/len(mcols)
                lbl="${:.2f}<\\mu<{:.2f}$".format(mumin,mumax)
                if ix==0:
                    if (i%ax.shape[1]==iy):
                        ax[ix,iy].plot(pkd[:,0],pkd[:,0]**2*pkd[:,i+1],'-',\
                                       color=mcols[i],alpha=0.75,label=lbl)
                    else:
                        ax[ix,iy].plot(pkd[:,0],pkd[:,0]**2*pkd[:,i+1],'-',\
                                       color=mcols[i],alpha=0.75)
                else:
                    ax[ix,iy].plot(pkd[:,0],pkd[:,0]**2*pkd[:,i+1],'-',\
                                   color=mcols[i],alpha=0.75)
            # and the linear theory counterparts.
            pk = np.loadtxt("pklin_{:6.4f}.txt".format(aa))
            for i in range(len(mcols)):
                mu = (i+0.5)/len(mcols)
                kf = (bb+ff*mu**2)**2
                ax[ix,iy].plot(pk[:,0],pk[:,0]**2*kf*pk[:,1],':',color=mcols[i])
            # put on a marker for knl.
            #knl = 1.0/np.sqrt(np.trapz(pk[:,1],x=pk[:,0])/6./np.pi**2)
            #ax[ix,iy].plot([knl,knl],[1e-10,1e10],':',color='darkgrey')
            #ax[ix,iy].text(1.1*knl,1e4,r'$k_{\rm nl}$',color='darkgrey',\
            #               ha='left',va='center')
            # Tidy up the plot.
            ax[ix,iy].set_xlim(0.02,2.0)
            ax[ix,iy].set_ylim(10.0,150.)
            ax[ix,iy].set_xscale('log')
            ax[ix,iy].set_yscale('log')
            ax[ix,iy].text(0.025,110,"$z={:.1f}$".format(zz),ha='left',va='top')
            #
            if ix==0:
                ax[ix,iy].legend(framealpha=0.5)
    # Put on some more labels.
    ax[2,0].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[2,1].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[0,0].set_ylabel(r'$k^2\ P(k,\mu)$')
    ax[1,0].set_ylabel(r'$k^2\ P(k,\mu)$')
    ax[2,0].set_ylabel(r'$k^2\ P(k,\mu)$')
    # and finish up.
    plt.tight_layout()
    plt.savefig('HI_pks.pdf')
    #







def make_bkr_plot():
    """Does the work of making the real-space b(k) figure."""
    zlist = [2.0,2.5,3.0,3.5,4.0,4.5,5.0,5.5,6.0]
    clist = ['b','b','c','c','g','g','m','r','r']
    # Now make the figure.
    fig,ax = plt.subplots(1,2,figsize=(6,3.0),sharey=True)
    ii = 0
    for zz,col in zip(zlist,clist):
        # Read the data from file.
        aa  = 1.0/(1.0+zz)
        pkd = np.loadtxt("HI_bias_{:06.4f}.txt".format(aa))
        bka = pkd[:,2]
        bkx = pkd[:,1]
        ax[ii].plot(pkd[:,0],bka,col+'-',label="$z={:.1f}$".format(zz))
        ax[ii].plot(pkd[:,0],bkx,col+':')
        ii = (ii+1)%2
    # Tidy up the plot.
    for ii in range(ax.size):
        ax[ii].legend(ncol=2,framealpha=0.5)
        ax[ii].set_xlim(0.02,2.0)
        ax[ii].set_ylim(1.0,6.0)
        ax[ii].set_xscale('log')
        ax[ii].set_yscale('linear')
    # Put on some more labels.
    ax[0].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[1].set_xlabel(r'$k\quad [h\,{\rm Mpc}^{-1}]$')
    ax[0].set_ylabel(r'$b(k)$')
    # and finish up.
    plt.tight_layout()
    plt.savefig('HI_bkr.pdf')
    #







if __name__=="__main__":
    make_pkr_plot()
    make_pks_plot()
    make_bkr_plot()
    #


==> scripts/plot_slices.py <==
#!/usr/bin/env python3
#
# Makes a figure showing slices through the DM and HI
# fields in the simulation.
#
import matplotlib
matplotlib.use('Agg')

import numpy as np
import matplotlib.pyplot as plt
import glob



# I am thinking of centering the slice(s) on the 5th largest halo
# in the simulation at z=4, then plotting arcsinh-scaled densities
# over the full Gpc, then 100Mpc then 10Mpc (i.e. zooming by 10x
# going from left to right).  Top row DM, bottom row HI.

# Paths to the matter and halo data on NERSC:
dbm="/global/cscratch1/sd/yfeng1/m3127/highres/10240-9100-fixed/"+\
    "visualslice_0.2000/1S-HID-0005/Position/"
dbh="/global/cscratch1/sd/yfeng1/m3127/highres/10240-9100-fixed/"+\
    "visualslice_0.2000/LL-0.200S-HID-0005/Position/"






def HI_mass(mhalo,aa):
    """Makes a 21cm "mass" from a box of halo masses."""
    zp1 = 1.0/aa
    zz  = zp1-1
    # Set the parameters of the HOD, using the "simple" form.
    #   MHI ~ M0  x^alpha Exp[-1/x]       x=Mh/Mmin
    # from the Appendix of https://arxiv.org/pdf/1804.09180.pdf, Table 6.
    # Fits valid for 1<z<6:
    mcut= 1e10*(6.11-1.99*zp1+0.165*zp1**2)
    alp = (1+2*zz)/(2+2*zz)
    # Work out the HI mass/weight per halo -- ignore prefactor.
    xx  = mhalo/mcut+1e-10
    mHI = xx**alp * np.exp(-1/xx)
    # Scale to some standard number in the right ball-park.
    mHI*= 2e9*np.exp(-1.9*zp1+0.07*zp1**2)
    # Return the HI masses.
    return(mHI)
    #







def make_slice_plot(aa=0.2000,Npix=128,Lbox=1024.):
    """Does the work of making the slice figure."""
    # Set up some parameters.
    Npart  = 10240.
    mpart  = 0.3*2.7755e11*(Lbox/Npart)**3
    scales = [1.0,10.0,100.0]		# The zoom levels.
    dscale = [1.0, 5.,25.]		# The density scaling for the arcsinh.
    dmaxs  = [5.0,10.,100]		# The density scaling for the arcsinh.
    # Work out the centering position.
    ff=open(dbh+"000000","rb")
    pos=np.fromfile(ff,dtype=('f4',3))
    ff.close()
    pos/=Lbox
    ctr=pos[0,:]
    print("Centering at ",ctr)
    # Set the bounds.
    xmin,xmax = -0.5000,0.5000
    ymin,ymax = -0.5000,0.5000
    zmin,zmax = -5/Lbox,5/Lbox
    area      = (xmax-xmin)*(ymax-ymin)
    # Now make the figure.
    clab   = 'silver'	# Color for the label.
    cbar   = 'silver'	# Color for the scale bar.
    fig,ax = plt.subplots(2,3,figsize=(6,4),sharex=True,sharey=True)
    for ix in range(ax.shape[0]):
        for iy in range(ax.shape[1]):
            ii = ix*ax.shape[1] + iy
            ss = scales[ii%len(scales)]
            dd = np.zeros( (Npix,Npix) ,dtype='float')
            # Read the data from file.  We re-read the data each time,
            # which is I/O inefficient but reduces the memory footprint.
            if ix==0:	# DM.
                ntotal=0
                for fn in sorted(glob.glob(dbm+"0000*")):
                    ff=open(fn,"rb")
                    pos=np.fromfile(ff,dtype=('f4',3))
                    ff.close()
                    pos/=Lbox
                    # Periodically rewrap around ctr.
                    rr = pos-ctr
                    rr[rr<-0.5] += 1.0
                    rr[rr> 0.5] -= 1.0
                    # Trim to the slice in z -- this is always the same
                    # width.  Also keep track of how many particles pass.
                    ww=np.nonzero( (rr[:,2]>zmin)&(rr[:,2]<zmax) )[0]
                    rr=rr[ww,:2]
                    ntotal+=rr.shape[0]
                    # Scale the data and cut to the required region (area).
                    rr *= ss	# Scale.
                    yy  = np.histogram2d(rr[:,0]+0.5,rr[:,1]+0.5,\
                                         bins=Npix,range=[[0,1],[0,1]])[0]
                    dd += yy.astype('float')
                # Assume the slice as a whole is at mean density.
                mdens = ntotal*area/ss**2/float(Npix**2)
                dd    = dd/mdens
                print(ii,ntotal,mdens,np.min(dd),np.max(dd))
            else:	# HI
                ntotal=0
                for fn in sorted(glob.glob(dbh+"0000*")):
                    ff=open(fn,"rb")
                    pos=np.fromfile(ff,dtype=('f4',3))
                    ff.close()
                    pos/=Lbox
                    ff=open(fn.replace("Position","Length"),"rb")
                    mh=np.fromfile(ff,dtype='i4') * mpart
                    ff.close()
                    # Periodically rewrap around ctr.
                    rr = pos-ctr
                    rr[rr<-0.5] += 1.0
                    rr[rr> 0.5] -= 1.0
                    # Trim to the slice in z -- this is always the same
                    # width.  Also keep track of how many halos pass.
                    ww=np.nonzero( (rr[:,2]>zmin)&(rr[:,2]<zmax) )[0]
                    rr=rr[ww,:2]
                    mh=mh[ww]
                    # Scale the data and cut to the required region (area).
                    mHI = HI_mass(mh,aa)
                    rr *= ss	# Scale.
                    yy  = np.histogram2d(rr[:,0]+0.5,rr[:,1]+0.5,\
                                         weights=mHI,\
                                         bins=Npix,range=[[0,1],[0,1]])[0]
                    dd += yy.astype('float')
                    ntotal+= np.sum(mHI)
                # Assume the slice as a whole is at mean density.
                mdens = ntotal*area/ss**2/float(Npix**2)
                dd    = dd/mdens
                print(ii,ntotal,mdens,np.min(dd),np.max(dd))
            # Plot the data, scaled.
            #ax[ix,iy].imshow(np.arcsinh(dd.T/dscale[ii%len(dscale)]),\
            #                 aspect='equal',extent=[0,1,0,1],\
            #                 vmin=0,vmax=np.arcsinh(5.0))
            ax[ix,iy].imshow(np.arcsinh(dd.T),\
                             aspect='equal',extent=[0,1,0,1],\
                             vmin=0,vmax=np.arcsinh(dmaxs[ii%len(dmaxs)]))
            # Put on a scale bar.
            xmin,xmax,yval = 0.10,0.10+0.1*(1e3/Lbox),0.95
            scale_text     = r'$\mathbf{'+"{:.0f}".format(100./ss)+\
                             r'\,h^{-1}}$Mpc'
            ax[ix,iy].plot([xmin,xmax],[yval,yval],'-',color=cbar,lw=2)
            ax[ix,iy].text(xmin,yval-0.05,scale_text,fontweight='bold',\
                           ha='left',va='top',color=cbar)
            # Tidy up the plot.
            ax[ix,iy].set_aspect('equal')
            ax[ix,iy].set_xticks([])
            ax[ix,iy].set_yticklabels('')
            ax[ix,iy].set_xticks([])
            ax[ix,iy].set_yticklabels('')
            #
    # Put on some more labels.
    ax[0,0].text(0.05,0.05,r'DM',color=clab,fontweight='bold')
    ax[1,0].text(0.05,0.05,r'HI',color=clab,fontweight='bold')
    # and finish up.
    plt.tight_layout()
    plt.savefig('slices.pdf')
    #






if __name__=="__main__":
    make_slice_plot()
    #


==> scripts/plot_xibr.py <==
#!/usr/bin/env python3
#
# Plots the real-space correlation functions and biases for the HI.
#
import numpy as np
import matplotlib.pyplot as plt



# The directories where the data are stored.
scratch = '/global/cscratch1/sd/yfeng1/m3127/highres/10240-9100-fixed/'
project = '/project/projectdirs/m3127/H1mass/highres/2560-9100-fixed/'



def make_xib_plot():
    """Does the work of making the real-space xi(r) and b(r) figure."""
    zlist = [2.0,4.0,6.0]
    blist = [1.8,2.6,3.5]
    clist = ['b','g','r']
    # Now make the figure.
    fig,ax = plt.subplots(1,2,figsize=(6,3.0))
    for zz,bb,col in zip(zlist,blist,clist):
        aa = 1.0/(1.0+zz)
        # Put on a fake symbol for the legend.
        ax[0].plot([100],[100],'s',color=col,label="$z={:.1f}$".format(zz))
        # Plot the data, xi_mm, xi_hm, xi_hh
        base= project+"fastpm_{:06.4f}/ss-1000/".format(aa)
        xih = np.loadtxt(base+"xih1mass.txt")
        #ax[0].plot(xih[:,0],xih[:,0]**2*xih[:,1],'s--',color=col,alpha=0.75)
        ax[0].plot(xih[:,0],xih[:,1],'s--',color=col,mfc='None',alpha=0.75)
        xix = np.loadtxt(base+"ximxh1mass.txt")
        #ax[0].plot(xix[:,0],xix[:,0]**2*xix[:,1],'d:',color=col,alpha=0.75)
        ax[0].plot(xix[:,0],xix[:,1],'d:',color=col,mfc='None',alpha=0.75)
        xim = np.loadtxt(base+"ximatter.txt")
        #ax[0].plot(xim[:,0],xim[:,0]**2*xim[:,1],'o-',color=col,alpha=0.75)
        ax[0].plot(xim[:,0],xim[:,1],'o-',color=col,mfc='None',alpha=0.75)
        # and the inferred biases.
        ba = np.sqrt(xih[:,1]/xim[:,1])
        bx = xix[:,1]/xim[:,1]
        ax[1].plot(xih[:,0],ba,'s--',color=col,mfc='None',alpha=0.75)
        ax[1].plot(xih[:,0],bx,'d:' ,color=col,mfc='None',alpha=0.75)
        # put on a line for Sigma -- labels make this too crowded.
        pk  = np.loadtxt("pklin_{:6.4f}.txt".format(aa))
        Sig = np.sqrt(np.trapz(pk[:,1],x=pk[:,0])/6./np.pi**2)
        ax[0].plot([Sig,Sig],[1e-10,1e10],':',color='darkgrey')
        # Tidy up the plot.
        ax[0].set_xlim(0.5,20.0)
        ax[0].set_ylim(0.01,20.)
        ax[0].set_xscale('log')
        ax[0].set_yscale('log')
        #
        ax[1].set_xlim(0.5,20.)
        ax[1].set_ylim(1.0,5.0)
        ax[1].set_xscale('log')
        ax[1].set_yscale('linear')
    ax[0].legend()
    # Put on some more labels.
    ax[0].set_xlabel(r'$r\quad [h^{-1}\,{\rm Mpc}]$')
    ax[1].set_xlabel(r'$r\quad [h^{-1}\,{\rm Mpc}]$')
    ax[0].set_ylabel(r'$\xi(r)$')
    ax[1].set_ylabel(r'Bias')
    # and finish up.
    plt.tight_layout()
    plt.savefig('HI_xib.pdf')
    #










if __name__=="__main__":
    make_xib_plot()
    #

